Dynamic Data Compression with Distortion Constraints for Wireless Transmission over a Fading Channel

We consider a wireless node that randomly receives data from different sensor units. The arriving data must be compressed, stored, and transmitted over a wireless link, where both the compression and transmission operations consume power. Specifically, the controller must choose from one of multiple compression options every timeslot. Each option requires a different amount of power and has different compression ratio properties. Further, the wireless link has potentially time-varying channels, and transmission rates depend on current channel states and transmission power allocations. We design a dynamic algorithm for joint compression and transmission, and prove that it comes arbitrarily close to minimizing average power expenditure, with an explicit tradeoff in average delay. Our approach uses stochastic network optimization together with a concept of place holder bits to provide efficient energy-delay performance. The algorithm is simple to implement and does not require knowledge of probability distributions for packet arrivals or channel states. Extensions that treat distortion constraints are also considered.

==> figs/DATA1.M <==


V = [0.100000 0.200000 0.400000 0.600000 0.800000 1.000000 1.500000 2.000000 2.500000 3.000000 3.500000 4.000000 4.500000 5.000000 5.500000 6.000000 6.500000 7.000000 7.500000 8.000000 8.500000 9.000000 9.500000 10.000000 ];


 Uav = [516.919385 531.492782 602.766136 697.071613 788.277446 854.681959 1020.335460 1183.231937 1354.609893 1532.612669 1720.600545 1948.651660 2028.937280 2024.285243 2022.429008 2029.960357 2029.499495 2025.440066 2032.030629 2032.992806 2024.550360 2027.425644 2031.721398 2031.466859 ];
 Pav = [1.485725 1.456667 1.361252 1.234917 1.145451 1.068941 0.856167 0.715133 0.612104 0.553667 0.521433 0.505181 0.503633 0.502627 0.502030 0.501612 0.501347 0.501201 0.500892 0.500421 0.500416 0.500183 0.500721 0.500061 ];
 Ucurrent = [326.210173 256.000000 915.847227 389.858745 862.331954 1989.076418 2140.168927 707.168587 2560.000000 2460.027391 1024.000000 1947.009406 1967.768890 2944.679136 2114.253223 856.508878 2073.155276 1818.133838 1485.202256 2948.182275 1545.456518 2893.001027 1241.589082 3574.548075 ];
 U2av = [516.941256 531.430540 602.925781 697.403410 788.335739 855.007902 1020.189151 1183.240505 1354.865058 1532.598971 1720.920435 1948.768256 2178.443805 2416.923033 2659.587747 2909.887744 3156.547785 3396.176997 3645.982987 3890.108693 4126.378119 4374.590522 4623.368410 4870.019027 ];
 P2av = [1.485670 1.456817 1.361153 1.234697 1.145154 1.068546 0.856262 0.715081 0.612039 0.553657 0.521440 0.505207 0.503675 0.502592 0.502020 0.501573 0.501346 0.501201 0.500897 0.500426 0.500414 0.500170 0.500734 0.500055 ];


 plot(V, P2av, '-.o', V, Pav, '-*', [0, 10], [.5 .5], '--')
 legend('without delay improvement', 'with delay improvement')
 xlabel('V  (in units of kbits^2/unit power)')
 ylabel('Avg. Power Consumption (normalized units)')
 axis([0 10 .4 1.6])
 grid on


==> figs/DATA2.M <==

V = [0.100000 0.200000 0.400000 0.600000 0.800000 1.000000 1.500000 2.000000 2.500000 3.000000 3.500000 4.000000 4.500000 5.000000 5.500000 6.000000 6.500000 7.000000 7.500000 8.000000 8.500000 9.000000 9.500000 10.000000 ];


 Uav = [516.919385 531.492782 602.766136 697.071613 788.277446 854.681959 1020.335460 1183.231937 1354.609893 1532.612669 1720.600545 1948.651660 2028.937280 2024.285243 2022.429008 2029.960357 2029.499495 2025.440066 2032.030629 2032.992806 2024.550360 2027.425644 2031.721398 2031.466859 ];
 Pav = [1.485725 1.456667 1.361252 1.234917 1.145451 1.068941 0.856167 0.715133 0.612104 0.553667 0.521433 0.505181 0.503633 0.502627 0.502030 0.501612 0.501347 0.501201 0.500892 0.500421 0.500416 0.500183 0.500721 0.500061 ];
 Ucurrent = [326.210173 256.000000 915.847227 389.858745 862.331954 1989.076418 2140.168927 707.168587 2560.000000 2460.027391 1024.000000 1947.009406 1967.768890 2944.679136 2114.253223 856.508878 2073.155276 1818.133838 1485.202256 2948.182275 1545.456518 2893.001027 1241.589082 3574.548075 ];
 U2av = [516.941256 531.430540 602.925781 697.403410 788.335739 855.007902 1020.189151 1183.240505 1354.865058 1532.598971 1720.920435 1948.768256 2178.443805 2416.923033 2659.587747 2909.887744 3156.547785 3396.176997 3645.982987 3890.108693 4126.378119 4374.590522 4623.368410 4870.019027 ];
 P2av = [1.485670 1.456817 1.361153 1.234697 1.145154 1.068546 0.856262 0.715081 0.612039 0.553657 0.521440 0.505207 0.503675 0.502592 0.502020 0.501573 0.501346 0.501201 0.500897 0.500426 0.500414 0.500170 0.500734 0.500055 ];



 plot(V, U2av, '-.o', V, Uav, '-*', [0 10], [1919.295 1919.295], '--')
 legend('without delay improvement', 'with delay improvement')
 xlabel('V  (in units of kbits^2/unit power)')
 ylabel('Avg. Queue Size (bits)')
 grid on


==> figs/DATA3.M <==

b = [64 96 128 160 192 224 256 288 320 352 384 416 448 460 470 480 490 500 503 505 508 509 510 511 512 520 530 550 560 576 600 640 680 704 730 768 798 832 850 896 920 940 960 980 1000 1010 1015 1020 1024 1088 1152 ];
rate = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080 4096 4352 4608 ];


 Uav = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1919.691728 2032.711780 2153.399153 2234.262254 2299.655137 2341.484968 2359.066332 2377.275285 2388.574178 2395.808276 2407.735456 2418.819772 2425.971645 2427.954903 2428.630724 2430.605980 2430.913840 2431.380153 2431.366680 2431.717215 2431.255279 2428.612765 2427.794415 2432.630905 2450.230088 2478.330870 2542.283894 2611.207251 2644.265718 2685.786831 2766.128316 2853.415833 2991.760560 3090.289455 3451.352988 3755.357538 4121.632634 4704.336729 5780.017471 8618.063987 13024.509670 18393.840863 38453.158010 653517.520035 320228730.596874 639073403.220399 ];
 Pav = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437630 0.500366 0.563626 0.626192 0.686657 0.742656 0.796312 0.845347 0.862642 0.876400 0.890284 0.903901 0.917268 0.921637 0.924418 0.928678 0.929605 0.931053 0.932302 0.933691 0.943951 0.957135 0.982658 0.994971 1.014598 1.042945 1.089203 1.133339 1.159078 1.186718 1.227173 1.259413 1.295369 1.314401 1.362035 1.387297 1.407266 1.427669 1.448335 1.470585 1.481755 1.487302 1.493256 1.497848 1.498056 1.498030 ];
 Ucurrent = [1792.000000 1280.000000 640.000000 2912.000000 1280.000000 2340.868686 3095.274972 1889.836908 3077.396477 2894.925266 2641.939109 1020.084267 2061.979112 2273.122883 2968.125708 3806.285896 3465.391228 717.939952 2484.089569 963.277916 2588.547087 2574.969680 2910.235962 3090.319864 3709.743714 1271.316520 2221.792031 1096.955291 2019.875132 2465.748449 1912.642683 2936.244191 2221.732195 2873.343517 3537.140879 2545.299466 3563.884044 2592.619953 3948.840193 3773.837454 2426.088614 3113.403523 3465.601710 4155.116644 5027.272011 15274.473059 40984.124397 18464.157453 778609.560821 640799847.145303 1277297315.242435 ];
 U2av = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1904.178515 1919.966874 2161.113005 2280.606810 2445.359373 2576.778675 2863.333651 3265.990682 3555.455361 3878.047464 4372.105882 5348.390721 7748.455017 9621.770322 11740.215953 19627.203756 24366.848594 33880.766816 73265.593482 640495.807181 79287495.441033 181330931.412576 381537118.404675 480131932.501046 640227609.996535 878320356.394439 1280214646.877630 1679750623.037323 1919649202.877159 2179732176.575155 2561716606.446381 2861285834.838599 3199501408.239165 3381200553.684979 3842321570.882899 4084173197.944206 4280429451.075551 4479464810.725644 4675950882.104130 4882460422.073702 4980591979.777583 5027325381.182259 5079274196.491462 5119275353.654836 5759522751.436351 6398552743.669774 ];
 P2av = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437595 0.499998 0.562435 0.625037 0.687583 0.750000 0.812524 0.875017 0.898424 0.917924 0.937571 0.957126 0.976187 0.982391 0.986437 0.992609 0.994038 0.996102 0.998003 0.999855 0.999999 0.999999 0.999999 1.000000 1.000000 0.999999 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 ];




 rate1 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040];
 U1=U2av(1:23); 
 rate2 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080];
 U2=Uav(1:48);
 
plot(rate, Pav, '-*')
axis([0 5000 0 1.6])
xlabel('Raw Arrival Rate (bits/slot)')
ylabel('Avg. Power Consumption (normalized units)')

 


==> figs/DATA3b.M <==

b = [64 96 128 160 192 224 256 288 320 352 384 416 448 460 470 480 490 500 503 505 508 509 510 511 512 520 530 550 560 576 600 640 680 704 730 768 798 832 850 896 920 940 960 980 1000 1010 1015 1020 1024 1088 1152 ];
rate = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080 4096 4352 4608 ];


 Uav = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1919.691728 2032.711780 2153.399153 2234.262254 2299.655137 2341.484968 2359.066332 2377.275285 2388.574178 2395.808276 2407.735456 2418.819772 2425.971645 2427.954903 2428.630724 2430.605980 2430.913840 2431.380153 2431.366680 2431.717215 2431.255279 2428.612765 2427.794415 2432.630905 2450.230088 2478.330870 2542.283894 2611.207251 2644.265718 2685.786831 2766.128316 2853.415833 2991.760560 3090.289455 3451.352988 3755.357538 4121.632634 4704.336729 5780.017471 8618.063987 13024.509670 18393.840863 38453.158010 653517.520035 320228730.596874 639073403.220399 ];
 Pav = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437630 0.500366 0.563626 0.626192 0.686657 0.742656 0.796312 0.845347 0.862642 0.876400 0.890284 0.903901 0.917268 0.921637 0.924418 0.928678 0.929605 0.931053 0.932302 0.933691 0.943951 0.957135 0.982658 0.994971 1.014598 1.042945 1.089203 1.133339 1.159078 1.186718 1.227173 1.259413 1.295369 1.314401 1.362035 1.387297 1.407266 1.427669 1.448335 1.470585 1.481755 1.487302 1.493256 1.497848 1.498056 1.498030 ];
 Ucurrent = [1792.000000 1280.000000 640.000000 2912.000000 1280.000000 2340.868686 3095.274972 1889.836908 3077.396477 2894.925266 2641.939109 1020.084267 2061.979112 2273.122883 2968.125708 3806.285896 3465.391228 717.939952 2484.089569 963.277916 2588.547087 2574.969680 2910.235962 3090.319864 3709.743714 1271.316520 2221.792031 1096.955291 2019.875132 2465.748449 1912.642683 2936.244191 2221.732195 2873.343517 3537.140879 2545.299466 3563.884044 2592.619953 3948.840193 3773.837454 2426.088614 3113.403523 3465.601710 4155.116644 5027.272011 15274.473059 40984.124397 18464.157453 778609.560821 640799847.145303 1277297315.242435 ];
 U2av = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1904.178515 1919.966874 2161.113005 2280.606810 2445.359373 2576.778675 2863.333651 3265.990682 3555.455361 3878.047464 4372.105882 5348.390721 7748.455017 9621.770322 11740.215953 19627.203756 24366.848594 33880.766816 73265.593482 640495.807181 79287495.441033 181330931.412576 381537118.404675 480131932.501046 640227609.996535 878320356.394439 1280214646.877630 1679750623.037323 1919649202.877159 2179732176.575155 2561716606.446381 2861285834.838599 3199501408.239165 3381200553.684979 3842321570.882899 4084173197.944206 4280429451.075551 4479464810.725644 4675950882.104130 4882460422.073702 4980591979.777583 5027325381.182259 5079274196.491462 5119275353.654836 5759522751.436351 6398552743.669774 ];
 P2av = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437595 0.499998 0.562435 0.625037 0.687583 0.750000 0.812524 0.875017 0.898424 0.917924 0.937571 0.957126 0.976187 0.982391 0.986437 0.992609 0.994038 0.996102 0.998003 0.999855 0.999999 0.999999 0.999999 1.000000 1.000000 0.999999 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 ];




 rate1 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040];
 U1=U2av(1:23); 
 rate2 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080];
 U2=Uav(1:48);
 P2 = P2av(1:23);
 
plot(rate1, P2, '-.o', rate, Pav, '-*')
axis([0 5000 0 1.6])
legend('without compression', 'with compression')
xlabel('Raw Arrival Rate (bits/slot)')
ylabel('Avg. Power Consumption (normalized units)')

 


==> figs/DATA4.M <==


b = [64 96 128 160 192 224 256 288 320 352 384 416 448 460 470 480 490 500 503 505 508 509 510 511 512 520 530 550 560 576 600 640 680 704 730 768 798 832 850 896 920 940 960 980 1000 1010 1015 1020 1024 1088 1152 ];
rate = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080 4096 4352 4608 ];


 Uav = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1919.691728 2032.711780 2153.399153 2234.262254 2299.655137 2341.484968 2359.066332 2377.275285 2388.574178 2395.808276 2407.735456 2418.819772 2425.971645 2427.954903 2428.630724 2430.605980 2430.913840 2431.380153 2431.366680 2431.717215 2431.255279 2428.612765 2427.794415 2432.630905 2450.230088 2478.330870 2542.283894 2611.207251 2644.265718 2685.786831 2766.128316 2853.415833 2991.760560 3090.289455 3451.352988 3755.357538 4121.632634 4704.336729 5780.017471 8618.063987 13024.509670 18393.840863 38453.158010 653517.520035 320228730.596874 639073403.220399 ];
 Pav = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437630 0.500366 0.563626 0.626192 0.686657 0.742656 0.796312 0.845347 0.862642 0.876400 0.890284 0.903901 0.917268 0.921637 0.924418 0.928678 0.929605 0.931053 0.932302 0.933691 0.943951 0.957135 0.982658 0.994971 1.014598 1.042945 1.089203 1.133339 1.159078 1.186718 1.227173 1.259413 1.295369 1.314401 1.362035 1.387297 1.407266 1.427669 1.448335 1.470585 1.481755 1.487302 1.493256 1.497848 1.498056 1.498030 ];
 Ucurrent = [1792.000000 1280.000000 640.000000 2912.000000 1280.000000 2340.868686 3095.274972 1889.836908 3077.396477 2894.925266 2641.939109 1020.084267 2061.979112 2273.122883 2968.125708 3806.285896 3465.391228 717.939952 2484.089569 963.277916 2588.547087 2574.969680 2910.235962 3090.319864 3709.743714 1271.316520 2221.792031 1096.955291 2019.875132 2465.748449 1912.642683 2936.244191 2221.732195 2873.343517 3537.140879 2545.299466 3563.884044 2592.619953 3948.840193 3773.837454 2426.088614 3113.403523 3465.601710 4155.116644 5027.272011 15274.473059 40984.124397 18464.157453 778609.560821 640799847.145303 1277297315.242435 ];
 U2av = [1248.017408 1391.905562 1471.991578 1647.846810 1760.051955 1904.178515 1919.966874 2161.113005 2280.606810 2445.359373 2576.778675 2863.333651 3265.990682 3555.455361 3878.047464 4372.105882 5348.390721 7748.455017 9621.770322 11740.215953 19627.203756 24366.848594 33880.766816 73265.593482 640495.807181 79287495.441033 181330931.412576 381537118.404675 480131932.501046 640227609.996535 878320356.394439 1280214646.877630 1679750623.037323 1919649202.877159 2179732176.575155 2561716606.446381 2861285834.838599 3199501408.239165 3381200553.684979 3842321570.882899 4084173197.944206 4280429451.075551 4479464810.725644 4675950882.104130 4882460422.073702 4980591979.777583 5027325381.182259 5079274196.491462 5119275353.654836 5759522751.436351 6398552743.669774 ];
 P2av = [0.124996 0.187490 0.249971 0.312461 0.374942 0.437595 0.499998 0.562435 0.625037 0.687583 0.750000 0.812524 0.875017 0.898424 0.917924 0.937571 0.957126 0.976187 0.982391 0.986437 0.992609 0.994038 0.996102 0.998003 0.999855 0.999999 0.999999 0.999999 1.000000 1.000000 0.999999 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 0.999999 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 1.000000 ];



 rate1 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040];
 U1=U2av(1:23); 
 rate2 = [256 384 512 640 768 896 1024 1152 1280 1408 1536 1664 1792 1840 1880 1920 1960 2000 2012 2020 2032 2036 2040 2044 2048 2080 2120 2200 2240 2304 2400 2560 2720 2816 2920 3072 3192 3328 3400 3584 3680 3760 3840 3920 4000 4040 4060 4080];
 U2=Uav(1:48);
 
 semilogy(rate1, U1, '-.o', rate2, U2, '-*', [4096 4096], [1000 100000], '--', [2048 2048], [1000 100000], '--');
 legend('without compression', 'with compression')
 grid on
 xlabel('Raw Arrival Rate (bits/slot)')
 ylabel('Avg. Queue Size on Log Scale (bits)')
 
 

